Drag, lift, and torque correlations for axi-symmetric rod-like non-spherical particles in linear wall-bounded shear flow

This paper presents novel correlations to predict the drag, lift, and torque coefficients of axi-symmetric non-spherical rod-like particles in a wall-bounded linear shear flow. The particle position and orientation relative to the wall are varied to systematically investigate the influence of the wall on the hydrodynamic forces. The newly derived correlations for drag, lift, and torque on the particle depend on various parameters, including the particle Reynolds number, the orientation angle between the major axis of the particle and the main local flow direction, the aspect ratio of the particle, and the dimensionless distance from the particle centre to the wall. The coefficients of the correlations are determined through a fitting process utilizing the data generated from our previous study on the interaction forces between a locally uniform flow and an axi-symmetric non-spherical rod-like particles, as well as from data of novel direct numerical simulations (DNS) performed in this work of flow past axi-symmetric rod-like particles near a wall. The proposed correlations exhibit a good agreement compared to the DNS results, with median errors of 2.89%, 5.37%, and 11.00%, and correlation coefficients of 0.99, 0.99, and 0.96 for the correlations accounting for changes in drag, lift, and torque coefficients due to the wall-bounded linear shear flow profile, respectively. These correlations can be used in large-scale simulations using an Eulerian-Lagrangian or a CFD/DEM framework to predict the behaviour of axi-symmetric rod-like non-spherical particles in wall-bounded flows, shear flows, as well as uniform flows.

==> Figures/collision-bounds.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import numpy as np
#====================
import matplotlib.font_manager
import matplotlib as mpl
import matplotlib.colors
from matplotlib.ticker import FormatStrFormatter
from matplotlib.patches import FancyArrowPatch, ArrowStyle
import matplotlib.pyplot as plt
from matplotlib import rc
    
def rotate(p, origin=(0, 0), degrees=0):
    angle = np.deg2rad(degrees)
    R = np.array([[np.cos(angle), -np.sin(angle)],
                  [np.sin(angle),  np.cos(angle)]])
    o = np.atleast_2d(origin)
    p = np.atleast_2d(p)
    return np.squeeze((R @ (p.T-o.T) + o.T).T)

def InComputationalDomain(alpha,theta,PositionParticle,value):
    Deq = 1.0
    Volume = 4./3. * np.pi * pow(0.5 * Deq, 3.)
    NSpheres = 5
    FiberCenter = [0., PositionParticle]

    #Length and minimum diameter of the fiber
    SemiMinorAxis = pow(Volume/(4./3. * np.pi + np.pi * (2. * alpha - 2.)), 1./3.)
    SemiMajorAxis = alpha * SemiMinorAxis
    FiberLength = SemiMajorAxis * 2.

    ParticlePositions = np.ones((NSpheres, len(FiberCenter))) * FiberCenter

    for i in range(NSpheres):
        ParticlePositions[i][0] = FiberCenter[0] - 0.5 * FiberLength + SemiMinorAxis + float(i)/float(NSpheres-1) *(FiberLength - 2. * SemiMinorAxis)
        ParticlePositions[i] = rotate(ParticlePositions[i], origin=FiberCenter, degrees=theta)

    for i in range(NSpheres):
        if ParticlePositions[i][1] < 0.99*SemiMinorAxis:
            return value
    Far = True
    for i in range(NSpheres):
        if ParticlePositions[i][1] < 1.01 * SemiMinorAxis:
            Far = False
    if Far:
        return value
    return alpha

rc('text')
rc('font', **{'family': 'serif', 'serif': ['cmr10']})
plt.rcParams['pgf.rcfonts'] = True
plt.rcParams['font.size'] = '16'
#====================


#theta range [vector]
theta_v = np.radians(np.linspace(0, 180, 181))
#the bounds of r/dp and its the steps
dr = 0.05    
rmax = 7.0 + dr
#r range [vector]
r_v = np.arange(1.0, rmax, dr)

#create a mesh pairing each r and theta
r_m, theta_m = np.meshgrid(r_v, theta_v)

r_max_plot = 5.0

#-- Plot... ------------------------------------------------
fig, ax = plt.subplots(nrows = 1, ncols = 1, figsize=(7.0,7.0), subplot_kw=dict(projection='polar'))

ax.grid(color="black", linestyle = '--', linewidth = 0.5, alpha=0.2)

ticks1 = [0.0, np.pi/6., np.pi/3., np.pi/2., 2.*np.pi/3., 5.*np.pi/6., np.pi]

## radians
tick_labels1 = [r' $ \quad\quad\theta = 0$', r'$\frac{\pi}{6}$', r'$\frac{\pi}{3}$', r'$\frac{\pi}{2}$', r'$\frac{2\pi}{3}$', r'$\frac{5\pi}{6}$',r'$\pi$']
## degree
tick_labels1 = [r'$\quad\theta = 0^\circ$', r'$30^\circ$', r'$60^\circ$', r'$90^\circ$', r'$120^\circ$', r'$150^\circ$',r'$180^\circ$']

ax.set_xticks(ticks1)
ax.set_xticklabels(tick_labels1)
ax.tick_params(axis='x', which='major', pad=16)

ax.set_thetamin(0.0)
ax.set_thetamax(180.0)
ax.set_theta_zero_location("E")  # theta=0 at the left
ax.set_theta_direction(1)  # theta increasing clockwise
ax.set_rlabel_position(0.0)

tick = [ax.get_rmax() * 2.5,ax.get_rmax()*2.4]
for t  in np.deg2rad(np.arange(0,360,30)):
    ax.plot([t,t], tick, lw=0.5, color="k")
    

tickbis = [0.,0.1]
for g in [0.5, 1., 1.5, 2., 2.5]:
    ax.plot([0.,0.115/g], [g,g], lw=0.5, color="k")

if False:
    style = ArrowStyle('Fancy', head_length=0.4, head_width=0.4, tail_width=0.05)               
    ax.annotate('', xy=(0., 2.5), xytext=(0., 0.),
                arrowprops=dict(arrowstyle=style,color='black',lw=0.25))
ax.annotate(r'$\tilde{L}$ $[-]$',
                    xy=(0.0, 0.0),  # theta, radius
                    xytext=(0.55,0.275),    # fraction, fraction
                    textcoords='figure fraction',
                    horizontalalignment='left',
                    verticalalignment='bottom',
                    size=14
                    )
    
ax.set_ylim([0,2.5])


tetlen = 300
#Here plot
aspectratio = np.linspace(1.,10.,100)
distance = np.linspace(0.1,2.2,650)
theta = np.linspace(0.,np.pi/2.,tetlen)

xv, yv = np.meshgrid(theta, distance)


Values = np.empty((len(distance),len(theta)))
size = np.ones((len(distance),len(theta))) * 2.
for i, tet in enumerate(theta):
    for j, PositionParticle in enumerate(distance):
        Values[j][i] = None 
            
for alpha in aspectratio:
    for i, tet in enumerate(theta):
        for j, PositionParticle in enumerate(distance):
            Values[j][i] = InComputationalDomain(alpha,tet * 180/np.pi,PositionParticle,Values[j][i])
CS = ax.scatter(xv, yv, c=Values,s=size,cmap='Spectral')


theta = np.linspace(np.pi/2.,np.pi,tetlen)
xv, yv = np.meshgrid(theta, distance)
ax.scatter(xv, yv, c=np.fliplr(Values),s=size,cmap='Spectral')

cb = plt.colorbar(CS, shrink=.4, pad=0.15, ticks=[1, 2.5, 5,10])
cb.ax.set_yticklabels(['1', '2.5','5', '10'])
cb.set_label(r'$\alpha$ $[-]$')
fig.set_tight_layout(True)
#plt.show()
plt.savefig("CollisionMap.pdf",dpi=200)
plt.close()


